$B_c \rightarrow J/\psi$ Form Factors for the full $q^2$ range from Lattice QCD

We present the first lattice QCD determination of the $B_c \rightarrow J/\psi$ vector and axial-vector form factors. These will enable experimental information on the rate for $B_c$ semileptonic decays to $J/\psi$ to be converted into a value for $V_{cb}$. Our calculation covers the full physical $q^2$ range of the decay and uses non-perturbatively renormalised lattice currents. We use the Highly Improved Staggered Quark (HISQ) action for all valence quarks on the second generation MILC ensembles of gluon field configurations including $u$, $d$, $s$ and $c$ HISQ sea quarks. Our HISQ heavy quarks have masses ranging upwards from that of $c$; we are able to reach that of the $b$ on our finest lattices. This enables us to map out the dependence on heavy quark mass and determine results in the continuum limit at the $b$. We use our form factors to construct the differential rates for $B_c^- \rightarrow J/\psi \mu^- \bar{\nu}_\mu$ and obtain a total rate with $7\%$ uncertainty: $\Gamma(B_c^-\rightarrow J/\psi \mu^-\bar{\nu}_{\mu})/|\eta_{\mathrm{EW}}V_{cb}|^2 = 1.73(12)\times 10^{13} ~\mathrm{s}^{-1}$. Including values for $V_{cb}$, $\eta_{\mathrm{EW}}$ and $\tau_{B_c}$ yields a branching fraction for this decay mode of 0.0150(11)(10)(3) ~with uncertainties from lattice QCD, $\eta_\mathrm{EW}V_{cb}$ and $\tau_{B_c}$ respectively.

==> anc/CHECKS.txt <==
[[0.0, 2.524920999999999, 5.049841999999998, 7.574762999999997, 10.099683999999996], [0.4769646108125154, 0.5740342372847564, 0.6892435974799404, 0.8276589933191768, 0.9963094994104239], [0.03132248032985191, 0.0299784918200461, 0.030280730922895727, 0.03243107078626145, 0.037097994220842964]]
[[0.0, 2.524920999999999, 5.049841999999998, 7.574762999999997, 10.099683999999996], [0.4569810802776301, 0.520129628371458, 0.5959362249080021, 0.6879628358552355, 0.8011189558713024], [0.028383537005180117, 0.025685808404343584, 0.02459185367857013, 0.024924979279669857, 0.02689985055123704]]
[[0.0, 2.524920999999999, 5.049841999999998, 7.574762999999997, 10.099683999999996], [0.41803394621073425, 0.4809256761898904, 0.5538085336999048, 0.639177205402804, 0.7403968602435287], [0.08665950438122724, 0.08229229673547214, 0.08599477031345247, 0.10154973412160026, 0.13114148470287554]]
[[0.0, 2.524920999999999, 5.049841999999998, 7.574762999999997, 10.099683999999996], [0.7247700203913832, 0.8784397369133347, 1.062327554149028, 1.2851637637232285, 1.5591345853151468], [0.06752244147730262, 0.0658033282171694, 0.06683116156978604, 0.0713324993381458, 0.08068721243250757]]


==> anc/CORRELATIONS.txt <==
{'a^2_V': 'gvar.gvar(0.102706760578,0.984381913042)', 'a^1_A0': 'gvar.gvar(-0.731340687341,0.0720675716182)', 'a^1_A1': 'gvar.gvar(-0.265802751469,0.0402102839552)', 'a^1_A2': 'gvar.gvar(-0.218722041876,0.187124212348)', 'a^2_A2': 'gvar.gvar(-0.360026759263,0.822744101414)', 'a^0_A2': 'gvar.gvar(0.0511266359181,0.00905571498501)', 'a^0_A1': 'gvar.gvar(0.0553196797329,0.00185751579893)', 'a^0_A0': 'gvar.gvar(0.100612441741,0.00374634567318)', 'a^0_V': 'gvar.gvar(0.105708947439,0.00547057346963)', 'a^1_V': 'gvar.gvar(-0.74602264783,0.0922988950685)', 'a^2_A1': 'gvar.gvar(0.310721659816,0.703504050275)', 'a^3_A1': 'gvar.gvar(0.10616176997,0.988892365092)', 'a^3_A2': 'gvar.gvar(-0.0524140146237,0.997026111099)', 'a^3_V': 'gvar.gvar(0.00646710273132,0.999949302834)', 'a^3_A0': 'gvar.gvar(-0.0220491268288,0.998075852013)', 'a^2_A0': 'gvar.gvar(0.297215089789,0.897841817296)'}
{('a^2_V', 'a^2_V'): array([[1.]]),('a^2_V', 'a^1_A0'): array([[0.00082108]]),('a^2_V', 'a^1_A1'): array([[0.00029237]]),('a^2_V', 'a^1_A2'): array([[-0.0005569]]),('a^2_V', 'a^2_A2'): array([[0.00074371]]),('a^2_V', 'a^0_A2'): array([[0.00012995]]),('a^2_V', 'a^0_A1'): array([[0.00037717]]),('a^2_V', 'a^0_A0'): array([[0.00015683]]),('a^2_V', 'a^0_V'): array([[0.01803259]]),('a^2_V', 'a^1_V'): array([[-0.34920123]]),('a^2_V', 'a^2_A1'): array([[4.22510627e-05]]),('a^2_V', 'a^3_A1'): array([[-0.00014129]]),('a^2_V', 'a^3_A2'): array([[8.89758904e-05]]),('a^2_V', 'a^3_V'): array([[-0.00175619]]),('a^2_V', 'a^3_A0'): array([[8.31258423e-05]]),('a^2_V', 'a^2_A0'): array([[0.00047321]]),('a^1_A0', 'a^2_V'): array([[0.00082108]]),('a^1_A0', 'a^1_A0'): array([[1.]]),('a^1_A0', 'a^1_A1'): array([[0.13505837]]),('a^1_A0', 'a^1_A2'): array([[-0.36120775]]),('a^1_A0', 'a^2_A2'): array([[0.19059426]]),('a^1_A0', 'a^0_A2'): array([[0.10685646]]),('a^1_A0', 'a^0_A1'): array([[0.01653492]]),('a^1_A0', 'a^0_A0'): array([[-0.32256006]]),('a^1_A0', 'a^0_V'): array([[0.00075766]]),('a^1_A0', 'a^1_V'): array([[0.01085532]]),('a^1_A0', 'a^2_A1'): array([[-0.20150349]]),('a^1_A0', 'a^3_A1'): array([[-0.03252703]]),('a^1_A0', 'a^3_A2'): array([[0.01508007]]),('a^1_A0', 'a^3_V'): array([[4.48305186e-05]]),('a^1_A0', 'a^3_A0'): array([[-0.00114693]]),('a^1_A0', 'a^2_A0'): array([[-0.47487075]]),('a^1_A1', 'a^2_V'): array([[0.00029237]]),('a^1_A1', 'a^1_A0'): array([[0.13505837]]),('a^1_A1', 'a^1_A1'): array([[1.]]),('a^1_A1', 'a^1_A2'): array([[-0.05399755]]),('a^1_A1', 'a^2_A2'): array([[-0.20958879]]),('a^1_A1', 'a^0_A2'): array([[0.43293196]]),('a^1_A1', 'a^0_A1'): array([[-0.10260393]]),('a^1_A1', 'a^0_A0'): array([[-0.11296387]]),('a^1_A1', 'a^0_V'): array([[0.00584609]]),('a^1_A1', 'a^1_V'): array([[0.00880895]]),('a^1_A1', 'a^2_A1'): array([[-0.47413883]]),('a^1_A1', 'a^3_A1'): array([[0.03540438]]),('a^1_A1', 'a^3_A2'): array([[-0.022551]]),('a^1_A1', 'a^3_V'): array([[1.14946798e-05]]),('a^1_A1', 'a^3_A0'): array([[-0.01748157]]),('a^1_A1', 'a^2_A0'): array([[-0.01649828]]),('a^1_A2', 'a^2_V'): array([[-0.0005569]]),('a^1_A2', 'a^1_A0'): array([[-0.36120775]]),('a^1_A2', 'a^1_A1'): array([[-0.05399755]]),('a^1_A2', 'a^1_A2'): array([[1.]]),('a^1_A2', 'a^2_A2'): array([[-0.20278904]]),('a^1_A2', 'a^0_A2'): array([[-0.64784582]]),('a^1_A2', 'a^0_A1'): array([[-0.09212951]]),('a^1_A2', 'a^0_A0'): array([[0.22871882]]),('a^1_A2', 'a^0_V'): array([[-0.00618946]]),('a^1_A2', 'a^1_V'): array([[0.00525315]]),('a^1_A2', 'a^2_A1'): array([[0.54681218]]),('a^1_A2', 'a^3_A1'): array([[-0.0059711]]),('a^1_A2', 'a^3_A2'): array([[0.00595563]]),('a^1_A2', 'a^3_V'): array([[-3.03113624e-05]]),('a^1_A2', 'a^3_A0'): array([[0.00399044]]),('a^1_A2', 'a^2_A0'): array([[-0.15416772]]),('a^2_A2', 'a^2_V'): array([[0.00074371]]),('a^2_A2', 'a^1_A0'): array([[0.19059426]]),('a^2_A2', 'a^1_A1'): array([[-0.20958879]]),('a^2_A2', 'a^1_A2'): array([[-0.20278904]]),('a^2_A2', 'a^2_A2'): array([[1.]]),('a^2_A2', 'a^0_A2'): array([[0.10812684]]),('a^2_A2', 'a^0_A1'): array([[0.0834683]]),('a^2_A2', 'a^0_A0'): array([[-0.08113579]]),('a^2_A2', 'a^0_V'): array([[0.0184134]]),('a^2_A2', 'a^1_V'): array([[-0.00027578]]),('a^2_A2', 'a^2_A1'): array([[0.40804482]]),('a^2_A2', 'a^3_A1'): array([[0.10055227]]),('a^2_A2', 'a^3_A2'): array([[-0.05131618]]),('a^2_A2', 'a^3_V'): array([[3.81763118e-05]]),('a^2_A2', 'a^3_A0'): array([[-0.0407715]]),('a^2_A2', 'a^2_A0'): array([[-0.08250786]]),('a^0_A2', 'a^2_V'): array([[0.00012995]]),('a^0_A2', 'a^1_A0'): array([[0.10685646]]),('a^0_A2', 'a^1_A1'): array([[0.43293196]]),('a^0_A2', 'a^1_A2'): array([[-0.64784582]]),('a^0_A2', 'a^2_A2'): array([[0.10812684]]),('a^0_A2', 'a^0_A2'): array([[1.]]),('a^0_A2', 'a^0_A1'): array([[0.31072063]]),('a^0_A2', 'a^0_A0'): array([[-0.33638255]]),('a^0_A2', 'a^0_V'): array([[0.00774032]]),('a^0_A2', 'a^1_V'): array([[-0.00490841]]),('a^0_A2', 'a^2_A1'): array([[-0.38411848]]),('a^0_A2', 'a^3_A1'): array([[-0.01916863]]),('a^0_A2', 'a^3_A2'): array([[0.00606906]]),('a^0_A2', 'a^3_V'): array([[4.56663196e-06]]),('a^0_A2', 'a^3_A0'): array([[0.00837391]]),('a^0_A2', 'a^2_A0'): array([[0.12712195]]),('a^0_A1', 'a^2_V'): array([[0.00037717]]),('a^0_A1', 'a^1_A0'): array([[0.01653492]]),('a^0_A1', 'a^1_A1'): array([[-0.10260393]]),('a^0_A1', 'a^1_A2'): array([[-0.09212951]]),('a^0_A1', 'a^2_A2'): array([[0.0834683]]),('a^0_A1', 'a^0_A2'): array([[0.31072063]]),('a^0_A1', 'a^0_A1'): array([[1.]]),('a^0_A1', 'a^0_A0'): array([[0.53030422]]),('a^0_A1', 'a^0_V'): array([[0.03650422]]),('a^0_A1', 'a^1_V'): array([[-0.00377954]]),('a^0_A1', 'a^2_A1'): array([[-0.01625529]]),('a^0_A1', 'a^3_A1'): array([[-0.0227818]]),('a^0_A1', 'a^3_A2'): array([[0.01316647]]),('a^0_A1', 'a^3_V'): array([[1.86321509e-05]]),('a^0_A1', 'a^3_A0'): array([[0.00636801]]),('a^0_A1', 'a^2_A0'): array([[-0.04758237]]),('a^0_A0', 'a^2_V'): array([[0.00015683]]),('a^0_A0', 'a^1_A0'): array([[-0.32256006]]),('a^0_A0', 'a^1_A1'): array([[-0.11296387]]),('a^0_A0', 'a^1_A2'): array([[0.22871882]]),('a^0_A0', 'a^2_A2'): array([[-0.08113579]]),('a^0_A0', 'a^0_A2'): array([[-0.33638255]]),('a^0_A0', 'a^0_A1'): array([[0.53030422]]),('a^0_A0', 'a^0_A0'): array([[1.]]),('a^0_A0', 'a^0_V'): array([[0.02917464]]),('a^0_A0', 'a^1_V'): array([[-0.00160578]]),('a^0_A0', 'a^2_A1'): array([[0.06274068]]),('a^0_A0', 'a^3_A1'): array([[0.01695766]]),('a^0_A0', 'a^3_A2'): array([[-0.00859278]]),('a^0_A0', 'a^3_V'): array([[6.56300302e-06]]),('a^0_A0', 'a^3_A0'): array([[-0.00568109]]),('a^0_A0', 'a^2_A0'): array([[0.03144159]]),('a^0_V', 'a^2_V'): array([[0.01803259]]),('a^0_V', 'a^1_A0'): array([[0.00075766]]),('a^0_V', 'a^1_A1'): array([[0.00584609]]),('a^0_V', 'a^1_A2'): array([[-0.00618946]]),('a^0_V', 'a^2_A2'): array([[0.0184134]]),('a^0_V', 'a^0_A2'): array([[0.00774032]]),('a^0_V', 'a^0_A1'): array([[0.03650422]]),('a^0_V', 'a^0_A0'): array([[0.02917464]]),('a^0_V', 'a^0_V'): array([[1.]]),('a^0_V', 'a^1_V'): array([[-0.25652441]]),('a^0_V', 'a^2_A1'): array([[-0.00724575]]),('a^0_V', 'a^3_A1'): array([[-0.00491357]]),('a^0_V', 'a^3_A2'): array([[0.00294423]]),('a^0_V', 'a^3_V'): array([[0.00052694]]),('a^0_V', 'a^3_A0'): array([[0.00161926]]),('a^0_V', 'a^2_A0'): array([[-0.00359038]]),('a^1_V', 'a^2_V'): array([[-0.34920123]]),('a^1_V', 'a^1_A0'): array([[0.01085532]]),('a^1_V', 'a^1_A1'): array([[0.00880895]]),('a^1_V', 'a^1_A2'): array([[0.00525315]]),('a^1_V', 'a^2_A2'): array([[-0.00027578]]),('a^1_V', 'a^0_A2'): array([[-0.00490841]]),('a^1_V', 'a^0_A1'): array([[-0.00377954]]),('a^1_V', 'a^0_A0'): array([[-0.00160578]]),('a^1_V', 'a^0_V'): array([[-0.25652441]]),('a^1_V', 'a^1_V'): array([[1.]]),('a^1_V', 'a^2_A1'): array([[0.00548777]]),('a^1_V', 'a^3_A1'): array([[0.0005791]]),('a^1_V', 'a^3_A2'): array([[-0.00025321]]),('a^1_V', 'a^3_V'): array([[-0.01050344]]),('a^1_V', 'a^3_A0'): array([[4.37327283e-05]]),('a^1_V', 'a^2_A0'): array([[0.00337707]]),('a^2_A1', 'a^2_V'): array([[4.22510627e-05]]),('a^2_A1', 'a^1_A0'): array([[-0.20150349]]),('a^2_A1', 'a^1_A1'): array([[-0.47413883]]),('a^2_A1', 'a^1_A2'): array([[0.54681218]]),('a^2_A1', 'a^2_A2'): array([[0.40804482]]),('a^2_A1', 'a^0_A2'): array([[-0.38411848]]),('a^2_A1', 'a^0_A1'): array([[-0.01625529]]),('a^2_A1', 'a^0_A0'): array([[0.06274068]]),('a^2_A1', 'a^0_V'): array([[-0.00724575]]),('a^2_A1', 'a^1_V'): array([[0.00548777]]),('a^2_A1', 'a^2_A1'): array([[1.]]),('a^2_A1', 'a^3_A1'): array([[-0.09828401]]),('a^2_A1', 'a^3_A2'): array([[0.03944718]]),('a^2_A1', 'a^3_V'): array([[2.6896875e-06]]),('a^2_A1', 'a^3_A0'): array([[0.03616157]]),('a^2_A1', 'a^2_A0'): array([[0.15608193]]),('a^3_A1', 'a^2_V'): array([[-0.00014129]]),('a^3_A1', 'a^1_A0'): array([[-0.03252703]]),('a^3_A1', 'a^1_A1'): array([[0.03540438]]),('a^3_A1', 'a^1_A2'): array([[-0.0059711]]),('a^3_A1', 'a^2_A2'): array([[0.10055227]]),('a^3_A1', 'a^0_A2'): array([[-0.01916863]]),('a^3_A1', 'a^0_A1'): array([[-0.0227818]]),('a^3_A1', 'a^0_A0'): array([[0.01695766]]),('a^3_A1', 'a^0_V'): array([[-0.00491357]]),('a^3_A1', 'a^1_V'): array([[0.0005791]]),('a^3_A1', 'a^2_A1'): array([[-0.09828401]]),('a^3_A1', 'a^3_A1'): array([[1.]]),('a^3_A1', 'a^3_A2'): array([[0.0113993]]),('a^3_A1', 'a^3_V'): array([[-7.18924301e-06]]),('a^3_A1', 'a^3_A0'): array([[0.00866874]]),('a^3_A1', 'a^2_A0'): array([[0.01120545]]),('a^3_A2', 'a^2_V'): array([[8.89758904e-05]]),('a^3_A2', 'a^1_A0'): array([[0.01508007]]),('a^3_A2', 'a^1_A1'): array([[-0.022551]]),('a^3_A2', 'a^1_A2'): array([[0.00595563]]),('a^3_A2', 'a^2_A2'): array([[-0.05131618]]),('a^3_A2', 'a^0_A2'): array([[0.00606906]]),('a^3_A2', 'a^0_A1'): array([[0.01316647]]),('a^3_A2', 'a^0_A0'): array([[-0.00859278]]),('a^3_A2', 'a^0_V'): array([[0.00294423]]),('a^3_A2', 'a^1_V'): array([[-0.00025321]]),('a^3_A2', 'a^2_A1'): array([[0.03944718]]),('a^3_A2', 'a^3_A1'): array([[0.0113993]]),('a^3_A2', 'a^3_A2'): array([[1.]]),('a^3_A2', 'a^3_V'): array([[4.54518644e-06]]),('a^3_A2', 'a^3_A0'): array([[-0.00440034]]),('a^3_A2', 'a^2_A0'): array([[-0.00363493]]),('a^3_V', 'a^2_V'): array([[-0.00175619]]),('a^3_V', 'a^1_A0'): array([[4.48305186e-05]]),('a^3_V', 'a^1_A1'): array([[1.14946798e-05]]),('a^3_V', 'a^1_A2'): array([[-3.03113624e-05]]),('a^3_V', 'a^2_A2'): array([[3.81763118e-05]]),('a^3_V', 'a^0_A2'): array([[4.56663196e-06]]),('a^3_V', 'a^0_A1'): array([[1.86321509e-05]]),('a^3_V', 'a^0_A0'): array([[6.56300302e-06]]),('a^3_V', 'a^0_V'): array([[0.00052694]]),('a^3_V', 'a^1_V'): array([[-0.01050344]]),('a^3_V', 'a^2_A1'): array([[2.6896875e-06]]),('a^3_V', 'a^3_A1'): array([[-7.18924301e-06]]),('a^3_V', 'a^3_A2'): array([[4.54518644e-06]]),('a^3_V', 'a^3_V'): array([[1.]]),('a^3_V', 'a^3_A0'): array([[4.36551237e-06]]),('a^3_V', 'a^2_A0'): array([[2.63045609e-05]]),('a^3_A0', 'a^2_V'): array([[8.31258423e-05]]),('a^3_A0', 'a^1_A0'): array([[-0.00114693]]),('a^3_A0', 'a^1_A1'): array([[-0.01748157]]),('a^3_A0', 'a^1_A2'): array([[0.00399044]]),('a^3_A0', 'a^2_A2'): array([[-0.0407715]]),('a^3_A0', 'a^0_A2'): array([[0.00837391]]),('a^3_A0', 'a^0_A1'): array([[0.00636801]]),('a^3_A0', 'a^0_A0'): array([[-0.00568109]]),('a^3_A0', 'a^0_V'): array([[0.00161926]]),('a^3_A0', 'a^1_V'): array([[4.37327283e-05]]),('a^3_A0', 'a^2_A1'): array([[0.03616157]]),('a^3_A0', 'a^3_A1'): array([[0.00866874]]),('a^3_A0', 'a^3_A2'): array([[-0.00440034]]),('a^3_A0', 'a^3_V'): array([[4.36551237e-06]]),('a^3_A0', 'a^3_A0'): array([[1.]]),('a^3_A0', 'a^2_A0'): array([[-0.01410069]]),('a^2_A0', 'a^2_V'): array([[0.00047321]]),('a^2_A0', 'a^1_A0'): array([[-0.47487075]]),('a^2_A0', 'a^1_A1'): array([[-0.01649828]]),('a^2_A0', 'a^1_A2'): array([[-0.15416772]]),('a^2_A0', 'a^2_A2'): array([[-0.08250786]]),('a^2_A0', 'a^0_A2'): array([[0.12712195]]),('a^2_A0', 'a^0_A1'): array([[-0.04758237]]),('a^2_A0', 'a^0_A0'): array([[0.03144159]]),('a^2_A0', 'a^0_V'): array([[-0.00359038]]),('a^2_A0', 'a^1_V'): array([[0.00337707]]),('a^2_A0', 'a^2_A1'): array([[0.15608193]]),('a^2_A0', 'a^3_A1'): array([[0.01120545]]),('a^2_A0', 'a^3_A2'): array([[-0.00363493]]),('a^2_A0', 'a^3_V'): array([[2.63045609e-05]]),('a^2_A0', 'a^3_A0'): array([[-0.01410069]]),('a^2_A0', 'a^2_A0'): array([[1.]])}

==> anc/README.txt <==

created by Judd Harrison 06/10/2020 - physical continuum form factor parameters

The file CORRELATIONS.txt contains two lines intended to be read into python in the same manner as in the contained python script load_fit.py. The first line of CORRELATIONS.txt gives the mean and standard deviations of the parameters a_n, detailed in the paper, as a dictionary of gvar objects while the second line contains the correlations between these parameters in the form of a dictionary. load_fit.py uses this dictionary to build in the correlations between the a_n.

The hard coded values of the B,B_c,J/psi and D* masses as well as the resonance masses are in load_fit.py.

load_fit.py requires numpy, gvar and matplotlib and will run a small set of checks against the values contained in CHECKS.txt, checking that the fit returns the same values of the form factors at 5 specific values of q^2. It will also produce plots of each form factor across the physical q^2 range.



==> anc/load_fit.py <==
import gvar
from numpy import *
import matplotlib.pyplot as plt
from matplotlib import rcParams
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

DATA_FILE=open('CORRELATIONS.txt',"r").readlines()
parameters = eval("dict("+DATA_FILE[0]+")")
params = {}
for order in range(4):
	for A in ['A0','A1','A2','V']:
		params['a^'+str(order)+"_"+A]=eval(parameters['a^'+str(order)+"_"+A])

correlations = eval("dict("+DATA_FILE[1]+")")
params = gvar.correlate(params,correlations)

MBCPHYS = 6.2749
MJPPHYS = 3.0969
MDPHYS = 2.01
MBPHYS = 5.27964

RESONANCES = {}
RESONANCES['A0'] = [MBCPHYS,6.872,7.25]#,7.15]#,7.15]
RESONANCES['A1'] = [6.745,6.75,7.15,7.15]
RESONANCES['A2'] = [6.745,6.75,7.15,7.15]
RESONANCES['V'] = [6.335,6.926,7.02,7.28]

MAXORDER = 4

#compute the pole term as a function of q^2
def POLEFORM(TP,TM,TO,Qsquared,A): 
	POLEpart=1.0	
	for MPOLE in RESONANCES[A]:
		POLEINV = (gvar.sqrt(TP-Qsquared)-gvar.sqrt(TP-MPOLE**2)) / (gvar.sqrt(TP-Qsquared)+gvar.sqrt(TP-MPOLE**2))
		POLEpart = POLEpart/POLEINV
	return POLEpart

#define t_0
def TZERO(TP,TM): 
	return TM#0



#return the value of the form factor at a particular q^2. p is a dictionary of correlated gvars corresponding to the fit 
#parameters, A is a string from ['A0','A1','A2','V'] specifying the form factor of interst and QSQ is the value of QSQ in GeV

def fitprintA(p,A,QSQ): 
	tp = (MBPHYS+MDPHYS)**2.0 #pair production threshold
	tm = (MBCPHYS-MJPPHYS)**2.0 #q^2_max
	qsq=QSQ
	to = TZERO(tp,tm)
	z = (gvar.sqrt(tp-qsq)-gvar.sqrt(tp-to)) / (gvar.sqrt(tp-qsq)+gvar.sqrt(tp-to))
	value = 0
	P = POLEFORM(tp,tm,to,qsq,A)
	for order in range(MAXORDER):
		zcoefficient =  p['a^'+str(order)+"_"+A] 
		value = value + zcoefficient*(z**order)
	value=value*P
	return value


#PERFORM EXPLICIT CHECKS
#compute each form factor at 10 equally spaced values of q^2 and check they agree with our results explicitly

CHECKFILE=open('CHECKS.txt',"r").readlines()
for iA in range(4):
	A = ['A0','A1','A2','V'][iA]
	fitcheck = eval(CHECKFILE[iA])
	fitprint=[[],[],[]]
	for q in range(5):
		QSQ = ((MBCPHYS-MJPPHYS)**2.0)*q/4
		fitprint[0].append(QSQ)
		fitprint[1].append(fitprintA(params,A,QSQ).mean)
		fitprint[2].append(fitprintA(params,A,QSQ).sdev)
	for x in range(3):
		for y in range(5):
			if not fitprint[x][y] == fitcheck[x][y]:
				if not abs(fitprint[x][y]/fitcheck[x][y]-1.0)<=0.00000001:
					print("error in checks for form factor "+A)
					print( str(fitprint[x][y])+"=/="+str(fitcheck[x][y]) )
			else: print("OK")

#Make some plots
for iA in range(4):
	A =  ['A0','A1','A2','V'][iA]
	Alab = [r'$A_0$',r'$A_1$',r'$A_2$',r'$V$'][iA]
	fitprint=[[],[]]
	for q in range(101):
		QSQ = ((MBCPHYS-MJPPHYS)**2.0)*q/100.0
		fitprint[0].append(fitprintA(params,A,QSQ))
		fitprint[1].append(QSQ)
	plt.fill_between(fitprint[1], [x.mean+x.sdev for x in fitprint[0]], [x.mean-x.sdev for x in fitprint[0]], alpha=0.5)
	plt.plot(fitprint[1], [x.mean for x in fitprint[0]])
	plt.ylabel(Alab)
	plt.xlabel(r'$q^2/$GeV')
	plt.show()






